The $Hb\bar{b}$ vertex at four loops and hard matching coefficients in SCET for various currents

We compute the four-loop corrections to the Higgs-bottom vertex within massless QCD and present analytic results for all color structures. The infrared poles of the renormalized form factor agree with the predicted four-loop pattern. Furthermore, we use the results for the Higgs-bottom, photon-quark, and Higgs-gluon form factors to provide hard matching coefficients in soft-collinear effective theory up to four-loop accuracy.

==> anc/CbCqCg.m <==
(*******************************************************************************************
* "The Hbb vertex at four loops and hard matching coefficients in SCET for various currents"
********************************************************************************************
*
* Amlan Chakraborty, Tobias Huber, Roman N. Lee, Andreas von Manteuffel,
* Robert M. Schabinger, Alexander V. Smirnov, Vladimir A. Smirnov,
* Matthias Steinhauser
*
* April 2022
*
********************************************************************************************
*
* This file contains the hard matching coefficients C^r_n for the Hbb, Aqq and Hgg
* vertices through four loops (r=b,q,g, n=0,...,4).
*
* The Hbb four-loop form factor was calculated in this work.
* The bare Aqq and Hgg four-loop form factors were taken from
* 
*   "Quark and gluon form factors in four-loop QCD"
*   R.N. Lee, A. von Manteuffel, R.M. Schabinger, A.V. Smirnov, V.A. Smirnov, M. Steinhauser
*   arXiv: 2202.04660
*
*   "Fermionic corrections to quark and gluon form factors in four-loop QCD"
*   R.N. Lee, A. von Manteuffel, R.M. Schabinger, A.V. Smirnov, V.A. Smirnov, M. Steinhauser
*   Phys.Rev.D 104 (2021) 7
*   doi: 10.1103/PhysRevD.104.074008  arXiv: 2105.11504
*
********************************************************************************************
*)

{
(*****************************************************************************
* Hbb hard matching coefficient
******************************************************************************)
Cb[0] -> (
  1
),
Cb[1] -> (
  Color[CF] (-L^2+zeta[2]-2)
),
Cb[2] -> (
  (((11 L^3)/9+L^2 (2 zeta[2]-67/9)+L ((22 zeta[2])/3-26 zeta[3]+242/27)+(44 zeta[2]^2)/5-(103 zeta[2])/18+(151 zeta[3])/9-467/81) Color[CA CF]+Color[CF^2] (L^4/2+L^2 (2-zeta[2])+L (24 zeta[3]-12 zeta[2])-(83 zeta[2]^2)/10+14 zeta[2]-30 zeta[3]+6)+(-(1/9) (2 L^3)+(10 L^2)/9+L (-(1/3) (4 zeta[2])-56/27)+(5 zeta[2])/9+(2 zeta[3])/9+200/81) Color[CF nf])
),
Cb[3] -> (
  ((Color[CF nf^2] (-(1/27) (2 L^4)+(40 L^3)/81+(-(1/9) (8 zeta[2])-100/81) L^2+((80 zeta[2])/27+(16 zeta[3])/27+928/729) L-(188 zeta[2]^2)/135-(212 zeta[2])/81-(200 zeta[3])/243+2072/6561)+Color[CF^2 nf] ((2 L^5)/9-(10 L^4)/9+((10 zeta[2])/9+50/27) L^3+(-(1/9) (67 zeta[2])+(70 zeta[3])/9+725/162) L^2+((28 zeta[2]^2)/5+(880 zeta[2])/27-(832 zeta[3])/9-1415/54) L-(61 zeta[2]^2)/27-(6131 zeta[2])/162-38/9 zeta[2] zeta[3]+(11996 zeta[3])/81-(416 zeta[5])/9+35875/972)+Color[CA CF nf] ((22 L^4)/27+((8 zeta[2])/9-578/81) L^3+((16 zeta[2])/3-8 zeta[3]+1727/81) L^2+((44 zeta[2]^2)/15-(3272 zeta[2])/81+(724 zeta[3])/9-7499/729) L-(476 zeta[2]^2)/135+(33259 zeta[2])/729+4/3 zeta[2] zeta[3]-(2860 zeta[3])/27-(4 zeta[5])/3-521975/13122)+Color[CF^3] (-(L^6/6)+(zeta[2]/2-1) L^4+(12 zeta[2]-24 zeta[3]) L^3+((83 zeta[2]^2)/10-14 zeta[2]+30 zeta[3]-6) L^2+((228 zeta[2]^2)/5-8 zeta[3] zeta[2]+42 zeta[2]+20 zeta[3]-240 zeta[5]-50) L+(37729 zeta[2]^3)/630-77 zeta[2]^2+16 zeta[3]^2-(353 zeta[2])/3+178 zeta[2] zeta[3]-654 zeta[3]+424 zeta[5]+575/3)+Color[CA CF^2] (-(1/9) (11 L^5)+(67/9-2 zeta[2]) L^4+(-(1/9) (55 zeta[2])+26 zeta[3]-308/27) L^3+(1/5 (-34) zeta[2]^2+(689 zeta[2])/18-(943 zeta[3])/9+1673/81) L^2+(6 zeta[2]^2-10 zeta[3] zeta[2]-(7012 zeta[2])/27+(1660 zeta[3])/3+120 zeta[5]+614/27) L-(12676 zeta[2]^3)/315-(893 zeta[2]^2)/270+(296 zeta[3]^2)/3+(31819 zeta[2])/81-3049/9 zeta[2] zeta[3]-(4820 zeta[3])/27-(1676 zeta[5])/9-9335/81)+Color[CA^2 CF] (-(1/54) (121 L^4)+(1780/81-(44 zeta[2])/9) L^3+(1/5 (-44) zeta[2]^2+(26 zeta[2])/9+88 zeta[3]-11939/162) L^2+(1/3 (-94) zeta[2]^2+88/3 zeta[3] zeta[2]+(9644 zeta[2])/81-(13900 zeta[3])/27+136 zeta[5]+10289/1458) L-(6152 zeta[2]^3)/189+(10093 zeta[2]^2)/135-(1136 zeta[3]^2)/9-(264515 zeta[2])/1458+326/3 zeta[2] zeta[3]+(107648 zeta[3])/243+(106 zeta[5])/9+5964431/26244)))
),
Cb[4] -> (
  (Color[CF^2 nf^2] ((8 L^6)/81-(20 L^5)/27+((10 zeta[2])/9+463/243) L^4+(-(1/27) (254 zeta[2])+(380 zeta[3])/81+2104/729) L^3+((692 zeta[2]^2)/135+(2906 zeta[2])/81-(17884 zeta[3])/243-457105/13122) L^2+(1/45 (-1924) zeta[2]^2-568/27 zeta[3] zeta[2]-(36440 zeta[2])/729+(75380 zeta[3])/243-(104 zeta[5])/3+837923/8748) L+(3520 zeta[2]^3)/189+(45551 zeta[2]^2)/810+(4556 zeta[3]^2)/81+(74333 zeta[2])/6561+3358/243 zeta[2] zeta[3]-(612127 zeta[3])/1458-(1568 zeta[5])/27-11290865/104976)+Color[CF nf^3] (-(1/135) (4 L^5)+(20 L^4)/81+(-(1/27) (16 zeta[2])-200/243) L^3+((80 zeta[2])/27+1000/729) L^2+(1/45 (-104) zeta[2]^2-(400 zeta[2])/81-(40 zeta[3])/81-2608/2187) L+(328 zeta[2]^2)/81+(1946 zeta[2])/729+4/9 zeta[2] zeta[3]+(14 zeta[3])/243-(106 zeta[5])/135+6460/6561)+Color[CA CF nf^2] ((22 L^5)/45+((4 zeta[2])/9-143/27) L^4+((184 zeta[2])/27-(16 zeta[3])/3+3515/162) L^3+((20 zeta[2]^2)/3-(1600 zeta[2])/27+(508 zeta[3])/9-26293/972) L^2+((344 zeta[2]^2)/15+152/9 zeta[3] zeta[2]+(36643 zeta[2])/243-(17068 zeta[3])/81-(616 zeta[5])/9-823055/11664) L+(1654 zeta[2]^3)/135-(1957 zeta[2]^2)/27-(622 zeta[3]^2)/27-(4264925 zeta[2])/34992-20/27 zeta[2] zeta[3]+(408781 zeta[3])/1458+(19094 zeta[5])/135+176182813/839808)+Color[(d4FF nf)/NF] ((215876 zeta[2]^3)/945-3952/15 zeta[3] zeta[2]^2-(8 zeta[2]^2)/45+572/3 zeta[3] zeta[2]+992/3 zeta[5] zeta[2]-(18254 zeta[2])/9-(4504 zeta[3]^2)/9-(18202 zeta[3])/27+L ((4736 zeta[2]^3)/315-(160 zeta[2]^2)/3+64 zeta[3] zeta[2]+(2272 zeta[2])/3+(608 zeta[3]^2)/3+(1664 zeta[3])/9-(10880 zeta[5])/9-256)+(101938 zeta[5])/27+L^2 (-64 zeta[2]+(64 zeta[3])/3+(320 zeta[5])/3)-1240 zeta[7]+3488/3)+Color[CA CF^2 nf] (-(1/81) (88 L^6)+(274/27-(4 zeta[2])/3) L^5+(-(1/9) (50 zeta[2])+(124 zeta[3])/9-15889/486) L^4+(1/3 (-20) zeta[2]^2+(8804 zeta[2])/81-(16264 zeta[3])/81+5047/729) L^3+(1/135 (-1606) zeta[2]^2+664/9 zeta[3] zeta[2]-(408010 zeta[2])/729+(91328 zeta[3])/81+(244 zeta[5])/3+7464559/26244) L^2+(1/63 (-1564) zeta[2]^3+(177476 zeta[2]^2)/405-10802/27 zeta[3] zeta[2]+(2079563 zeta[2])/1458-(3376 zeta[3]^2)/9-(642457 zeta[3])/243-(1948 zeta[5])/3-18844181/17496) L-(1846 zeta[2]^3)/21-(3347782 zeta[2]^2)/3645+(9446 zeta[3]^2)/81-(145213765 zeta[2])/104976+15934/45 zeta[2]^2 zeta[3]+155563/81 zeta[2] zeta[3]-(1262017 zeta[3])/5832+114 zeta[2] zeta[5]+(45995 zeta[5])/18-(1219 zeta[7])/4+756958495/419904)+Color[CA^2 CF nf] (-(1/45) (121 L^5)+(1831/54-(44 zeta[2])/9) L^4+(1/15 (-88) zeta[2]^2-(356 zeta[2])/27+88 zeta[3]-8693/54) L^3+(1/5 (-208) zeta[2]^2-8 zeta[3] zeta[2]+(8588 zeta[2])/27-830 zeta[3]+(700 zeta[5])/9+186151/972) L^2+(1/945 (-25244) zeta[2]^3+(52 zeta[2]^2)/15+32/9 zeta[3] zeta[2]-(290270 zeta[2])/243+(1186 zeta[3]^2)/9+(234470 zeta[3])/81-(1324 zeta[5])/27+12030185/11664) L+(153371 zeta[2]^3)/2268+(120913 zeta[2]^2)/540+(5462 zeta[3]^2)/9+(46423375 zeta[2])/34992-6904/45 zeta[2]^2 zeta[3]-73985/108 zeta[2] zeta[3]-(16605365 zeta[3])/5832-127/3 zeta[2] zeta[5]-(2343853 zeta[5])/3240+(19141 zeta[7])/72-2567430839/839808)+Color[CF^3 nf] (-(L^7/9)+(5 L^6)/9+(-(1/9) (4 zeta[2])-22/27) L^5+((59 zeta[2])/6-(119 zeta[3])/9-925/162) L^4+(1/45 (-169) zeta[2]^2-(1342 zeta[2])/27+(1132 zeta[3])/9+1433/54) L^3+((7916 zeta[2]^2)/135-466/9 zeta[3] zeta[2]+(7894 zeta[2])/81-(14624 zeta[3])/81-(1024 zeta[5])/9-111259/972) L^2+(1/105 (-3278) zeta[2]^3-(8402 zeta[2]^2)/27+2600/9 zeta[3] zeta[2]-(6499 zeta[2])/54+(664 zeta[3]^2)/3-(42656 zeta[3])/27+(5200 zeta[5])/3+46391/72) L-(107227 zeta[2]^3)/1890+(432143 zeta[2]^2)/810-(3764 zeta[3]^2)/3+(172627 zeta[2])/972-7567/45 zeta[2]^2 zeta[3]-72811/81 zeta[2] zeta[3]+(1934375 zeta[3])/324-1124/9 zeta[2] zeta[5]-(70907 zeta[5])/18+(2013 zeta[7])/2-6554087/3888)+Color[CA^3 CF] ((1331 L^5)/270+((121 zeta[2])/9-5456/81) L^4+((484 zeta[2]^2)/15-(694 zeta[2])/27-(968 zeta[3])/3+83618/243) L^3+((5008 zeta[2]^3)/105-(121 zeta[2]^2)/15-132 zeta[3] zeta[2]-(4186 zeta[2])/9+4 zeta[3]^2+(26390 zeta[3])/9-(5830 zeta[5])/9-1167889/2916) L^2+((222632 zeta[2]^3)/945-2066/15 zeta[3] zeta[2]^2-(2972 zeta[2]^2)/9-3058/9 zeta[3] zeta[2]+824/3 zeta[5] zeta[2]+(1361261 zeta[2])/486+(15059 zeta[3]^2)/9-(243382 zeta[3])/27+(95965 zeta[5])/27-(45511 zeta[7])/12-27115865/8748) L+(10233079 zeta[2]^4)/15750-(2000759 zeta[2]^3)/2268+(184637 zeta[2]^2)/810-1963/3 zeta[2] zeta[3]^2-(702221 zeta[3]^2)/108-(146447531 zeta[2])/34992-23288/45 zeta[2]^2 zeta[3]+444085/108 zeta[2] zeta[3]+(8121343 zeta[3])/1458+1056 zeta[2] zeta[5]+21577/6 zeta[3] zeta[5]-(9786737 zeta[5])/3240+(258199 zeta[7])/144-14161/30 zeta[5,3]+3966128773/419904)+Color[CF^4] (L^8/24+(1/3-zeta[2]/6) L^6+(12 zeta[3]-6 zeta[2]) L^5+(1/20 (-83) zeta[2]^2+7 zeta[2]-15 zeta[3]+3) L^4+(1/5 (-228) zeta[2]^2+8 zeta[3] zeta[2]-42 zeta[2]-20 zeta[3]+240 zeta[5]+50) L^3+(1/630 (-37729) zeta[2]^3+149 zeta[2]^2-466 zeta[3] zeta[2]+(353 zeta[2])/3+272 zeta[3]^2+654 zeta[3]-424 zeta[5]-575/3) L^2+(1/35 (-11386) zeta[2]^3-1028/5 zeta[3] zeta[2]^2-402 zeta[2]^2+708 zeta[3] zeta[2]-624 zeta[5] zeta[2]-608 zeta[2]-1872 zeta[3]^2+2348 zeta[3]-2040 zeta[5]+5880 zeta[7]+1382/3) L-(7508687 zeta[2]^4)/63000+(31403 zeta[2]^3)/45+(972 zeta[2]^2)/5+840 zeta[2] zeta[3]^2+2940 zeta[3]^2+(7029 zeta[2])/4+2081/5 zeta[2]^2 zeta[3]+292 zeta[2] zeta[3]-9275 zeta[3]-4448 zeta[2] zeta[5]-1792 zeta[3] zeta[5]+13323 zeta[5]-(12321 zeta[7])/2-2208/5 zeta[5,3]-22259/12)+Color[CA CF^3] ((11 L^7)/18+(zeta[2]-67/18) L^6+((22 zeta[2])/9-13 zeta[3]+187/27) L^5+((12 zeta[2]^2)/5-(601 zeta[2])/12+(2263 zeta[3])/18-2879/162) L^4+(1/90 (-3613) zeta[2]^2+58 zeta[3] zeta[2]+(9886 zeta[2])/27-(2306 zeta[3])/3-120 zeta[5]-416/27) L^3+((7447 zeta[2]^3)/315-(7228 zeta[2]^2)/27+7693/9 zeta[3] zeta[2]-(63148 zeta[2])/81-(2168 zeta[3]^2)/3+(11312 zeta[3])/27+(13556 zeta[5])/9+27992/81) L^2+((8969 zeta[2]^3)/105+2471/5 zeta[3] zeta[2]^2+(258931 zeta[2]^2)/135-3404 zeta[3] zeta[2]+2184 zeta[5] zeta[2]+(8888 zeta[2])/3+(12680 zeta[3]^2)/3+(73226 zeta[3])/27-5880 zeta[5]-10920 zeta[7]-36350/9) L+(506012 zeta[2]^4)/1125+(1145267 zeta[2]^3)/3780-(3878479 zeta[2]^2)/1620-8536/3 zeta[2] zeta[3]^2-2880 zeta[3]^2-(4901615 zeta[2])/648-107401/90 zeta[2]^2 zeta[3]+320363/54 zeta[2] zeta[3]-(526531 zeta[3])/36+83443/9 zeta[2] zeta[5]+3696 zeta[3] zeta[5]-(73607 zeta[5])/36+(178357 zeta[7])/24-692/5 zeta[5,3]+2888701/216)+Color[d4AF/NF] (1/525 (-496766) zeta[2]^4+(768632 zeta[2]^3)/945+14216/15 zeta[3] zeta[2]^2+(8692 zeta[2]^2)/45-16 zeta[3]^2 zeta[2]+2516/3 zeta[3] zeta[2]-12808/3 zeta[5] zeta[2]+(8194 zeta[2])/9+(72674 zeta[3]^2)/9+(112346 zeta[3])/27+L^2 ((1984 zeta[2]^3)/35+32 zeta[2]+96 zeta[3]^2-(32 zeta[3])/3-(880 zeta[5])/3)-5092 zeta[3] zeta[5]-(65546 zeta[5])/27-1228 zeta[7]+L ((13904 zeta[2]^3)/315-368/5 zeta[3] zeta[2]^2+(112 zeta[2]^2)/15-896 zeta[3] zeta[2]+512 zeta[5] zeta[2]-(1088 zeta[2])/3-(1672 zeta[3]^2)/3-(6064 zeta[3])/9-(920 zeta[5])/9+1742 zeta[7]+128)+260 zeta[5,3]-1588/3)+Color[CA^2 CF^2] ((242 L^6)/81+((22 zeta[2])/3-839/27) L^5+((54 zeta[2]^2)/5-(199 zeta[2])/18-(1078 zeta[3])/9+28393/243) L^4+((778 zeta[2]^2)/15-244/3 zeta[3] zeta[2]-(47353 zeta[2])/162+(85175 zeta[3])/81-136 zeta[5]-181927/1458) L^3+((39076 zeta[2]^3)/945-(13096 zeta[2]^2)/135-2392/9 zeta[3] zeta[2]+(2524883 zeta[2])/1458+(4178 zeta[3]^2)/9-(973523 zeta[3])/243-(6046 zeta[5])/9-5785547/26244) L^2+(1/315 (-17506) zeta[2]^3-3184/15 zeta[3] zeta[2]^2-(284933 zeta[2]^2)/405+11527/3 zeta[3] zeta[2]-1968 zeta[5] zeta[2]-(9736801 zeta[2])/1458-(35000 zeta[3]^2)/9+(2079788 zeta[3])/243+(5794 zeta[5])/3+8610 zeta[7]+6576527/2187) L-(3829877 zeta[2]^4)/4725+(113683 zeta[2]^3)/1260+(52786259 zeta[2]^2)/29160+24208/9 zeta[2] zeta[3]^2+(697187 zeta[3]^2)/81+(279041783 zeta[2])/26244+64541/45 zeta[2]^2 zeta[3]-12580021/972 zeta[2] zeta[3]+(29217731 zeta[3])/5832-91561/18 zeta[2] zeta[5]-5104 zeta[3] zeta[5]-(125555 zeta[5])/216-(105405 zeta[7])/16+1046 zeta[5,3]-526960807/52488))
),
(*****************************************************************************
*  Aqq hard matching coefficient
******************************************************************************)
Cq[0] -> (
  1
),
Cq[1] -> (
  Color[CF] (-L^2+3 L+zeta[2]-8)
),
Cq[2] -> (
  (Color[CF nf] (-(1/9) (2 L^3)+(19 L^2)/9+(-(1/3) (4 zeta[2])-209/27) L+(23 zeta[2])/9+(2 zeta[3])/9+4085/324)+Color[CA CF] ((11 L^3)/9+(2 zeta[2]-233/18) L^2+((22 zeta[2])/3-26 zeta[3]+2545/54) L+(44 zeta[2]^2)/5-(337 zeta[2])/18+(313 zeta[3])/9-51157/648)+Color[CF^2] (L^4/2-3 L^3+(25/2-zeta[2]) L^2+(-9 zeta[2]+24 zeta[3]-45/2) L-(83 zeta[2]^2)/10+21 zeta[2]-30 zeta[3]+255/8))
),
Cq[3] -> (
  (Color[CF nf^2] (-(1/27) (2 L^4)+(76 L^3)/81+(-(1/9) (8 zeta[2])-406/81) L^2+((152 zeta[2])/27+(16 zeta[3])/27+9838/729) L-(188 zeta[2]^2)/135-(824 zeta[2])/81-(416 zeta[3])/243-190931/13122)+Color[(d3FF NFV)/NF] (1/5 (-16) zeta[2]^2+80 zeta[2]+(112 zeta[3])/3-(640 zeta[5])/3+32)+Color[CF^2 nf] ((2 L^5)/9-(25 L^4)/9+((10 zeta[2])/9+410/27) L^3+(-(1/9) (112 zeta[2])+(70 zeta[3])/9-12815/324) L^2+((28 zeta[2]^2)/5+(1618 zeta[2])/27-(610 zeta[3])/9+3121/108) L-(331 zeta[2]^2)/27-(31729 zeta[2])/324-38/9 zeta[2] zeta[3]+(13184 zeta[3])/81-(416 zeta[5])/9+41077/972)+Color[CA CF nf] ((22 L^4)/27+((8 zeta[2])/9-974/81) L^3+((16 zeta[2])/3-8 zeta[3]+5876/81) L^2+((44 zeta[2]^2)/15-(5864 zeta[2])/81+(724 zeta[3])/9-154919/729) L+(2 zeta[2]^2)/27+(115555 zeta[2])/729+4/3 zeta[2] zeta[3]-(4288 zeta[3])/27-(4 zeta[5])/3+1700171/6561)+Color[CF^3] (-(L^6/6)+(3 L^5)/2+(zeta[2]/2-17/2) L^4+(9 zeta[2]-24 zeta[3]+27) L^3+((83 zeta[2]^2)/10-(105 zeta[2])/2+102 zeta[3]-507/8) L^2+((207 zeta[2]^2)/10-8 zeta[3] zeta[2]+(357 zeta[2])/2-214 zeta[3]-240 zeta[5]+785/8) L+(37729 zeta[2]^3)/630-(413 zeta[2]^2)/5+16 zeta[3]^2-(6451 zeta[2])/24+250 zeta[2] zeta[3]-470 zeta[3]+664 zeta[5]-2539/12)+Color[CA CF^2] (-(1/9) (11 L^5)+(299/18-2 zeta[2]) L^4+(-(zeta[2]/9)+26 zeta[3]-2585/27) L^3+(1/5 (-34) zeta[2]^2+(502 zeta[2])/9-(1807 zeta[3])/9+206317/648) L^2+((162 zeta[2]^2)/5-10 zeta[3] zeta[2]-(11260 zeta[2])/27+(2441 zeta[3])/3+120 zeta[5]-13805/24) L-(12676 zeta[2]^3)/315-(4943 zeta[2]^2)/270+(296 zeta[3]^2)/3+(538835 zeta[2])/648-3751/9 zeta[2] zeta[3]-(18770 zeta[3])/27-(2756 zeta[5])/9+415025/648)+Color[CA^2 CF] (-(1/54) (121 L^4)+(2869/81-(44 zeta[2])/9) L^3+(1/5 (-44) zeta[2]^2+(26 zeta[2])/9+88 zeta[3]-18682/81) L^2+(1/3 (-94) zeta[2]^2+88/3 zeta[3] zeta[2]+(17366 zeta[2])/81-(17464 zeta[3])/27+136 zeta[5]+1045955/1458) L-(6152 zeta[2]^3)/189+(22157 zeta[2]^2)/270-(1136 zeta[3]^2)/9-(412315 zeta[2])/729+416/3 zeta[2] zeta[3]+(505087 zeta[3])/486-(434 zeta[5])/9-51082685/52488))
),
Cq[4] -> (
  (Color[CF nf^3] (-(1/135) (4 L^5)+(38 L^4)/81+(-(1/27) (16 zeta[2])-812/243) L^3+((152 zeta[2])/27+9910/729) L^2+(1/45 (-104) zeta[2]^2-(1624 zeta[2])/81-(40 zeta[3])/81-69874/2187) L+(3044 zeta[2]^2)/405+(19766 zeta[2])/729+4/9 zeta[2] zeta[3]+(104 zeta[3])/243-(106 zeta[5])/135+1865531/52488)+Color[CF^2 nf^2] ((8 L^6)/81-(44 L^5)/27+((10 zeta[2])/9+5741/486) L^4+(-(1/27) (434 zeta[2])+(380 zeta[3])/81-62959/1458) L^3+((692 zeta[2]^2)/135+(7415 zeta[2])/81-(11350 zeta[3])/243+1473913/26244) L^2+(1/3 (-184) zeta[2]^2-568/27 zeta[3] zeta[2]-(170090 zeta[2])/729+(71018 zeta[3])/243-(104 zeta[5])/3+235108/2187) L+(3520 zeta[2]^3)/189+(107507 zeta[2]^2)/810+(4556 zeta[3]^2)/81+(5818805 zeta[2])/26244+18802/243 zeta[2] zeta[3]-(514580 zeta[3])/729+(3796 zeta[5])/27-73476853/209952)+Color[CA CF nf^2] ((22 L^5)/45+((4 zeta[2])/9-242/27) L^4+((184 zeta[2])/27-(16 zeta[3])/3+11651/162) L^3+((20 zeta[2]^2)/3-(2860 zeta[2])/27+(508 zeta[3])/9-154343/486) L^2+((308 zeta[2]^2)/15+152/9 zeta[3] zeta[2]+(114943 zeta[2])/243-(21604 zeta[3])/81-(616 zeta[5])/9+8996449/11664) L+(1654 zeta[2]^3)/135-(18431 zeta[2]^2)/135-(622 zeta[3]^2)/27-(26318309 zeta[2])/34992-956/27 zeta[2] zeta[3]+(719659 zeta[3])/1458+(22874 zeta[5])/135-689230799/839808)+Color[(d3FF nf NFV)/NF] ((11264 zeta[2]^3)/135+(608 zeta[2]^2)/9-448/3 zeta[3] zeta[2]-(4448 zeta[2])/9+(1408 zeta[3]^2)/3-224 zeta[3]+L (1/5 (-32) zeta[2]^2+160 zeta[2]+(224 zeta[3])/3-(1280 zeta[5])/3+64)+(3520 zeta[5])/9-3136/9)+Color[(CA d3FF NFV)/NF] (1/945 (-523448) zeta[2]^3-784/5 zeta[3] zeta[2]^2-(43948 zeta[2]^2)/45+7192/3 zeta[3] zeta[2]-1840 zeta[5] zeta[2]+(39344 zeta[2])/9-(8752 zeta[3]^2)/3+(12568 zeta[3])/3-(11740 zeta[5])/9+L ((176 zeta[2]^2)/5-880 zeta[2]-(1232 zeta[3])/3+(7040 zeta[5])/3-352)-(13972 zeta[7])/3+20384/9)+Color[(d4FF nf)/NF] ((41620 zeta[2]^3)/189-3952/15 zeta[3] zeta[2]^2+(7552 zeta[2]^2)/45+92/3 zeta[3] zeta[2]+992/3 zeta[5] zeta[2]-(21566 zeta[2])/9+(680 zeta[3]^2)/9-(13414 zeta[3])/27+L ((4736 zeta[2]^3)/315-(160 zeta[2]^2)/3+64 zeta[3] zeta[2]+(2272 zeta[2])/3+(608 zeta[3]^2)/3-(2656 zeta[3])/9-(10880 zeta[5])/9-192)+(95098 zeta[5])/27+L^2 (-64 zeta[2]+(64 zeta[3])/3+(320 zeta[5])/3)-1240 zeta[7]+3190/3)+Color[CA CF^2 nf] (-(1/81) (88 L^6)+(538/27-(4 zeta[2])/3) L^5+(-(1/9) (8 zeta[2])+(124 zeta[3])/9-38720/243) L^4+(1/3 (-20) zeta[2]^2+(12566 zeta[2])/81-(20638 zeta[3])/81+500083/729) L^3+((824 zeta[2]^2)/135+664/9 zeta[3] zeta[2]-(1743011 zeta[2])/1458+(124628 zeta[3])/81+(244 zeta[5])/3-39939557/26244) L^2+(1/63 (-1564) zeta[2]^3+(223466 zeta[2]^2)/405-17930/27 zeta[3] zeta[2]+(5773673 zeta[2])/1458-(3376 zeta[3]^2)/9-(2214461 zeta[3])/486-(2560 zeta[5])/3+20234099/17496) L-(808 zeta[2]^3)/105-(6376939 zeta[2]^2)/3645+(10904 zeta[3]^2)/81-(547858717 zeta[2])/104976+15934/45 zeta[2]^2 zeta[3]+189565/81 zeta[2] zeta[3]+(25114571 zeta[3])/5832+114 zeta[2] zeta[5]+(44981 zeta[5])/18-(1219 zeta[7])/4+273777229/419904)+Color[CA^2 CF nf] (-(1/45) (121 L^5)+(1460/27-(44 zeta[2])/9) L^4+(1/15 (-88) zeta[2]^2-(356 zeta[2])/27+88 zeta[3]-25553/54) L^3+(1/5 (-208) zeta[2]^2-8 zeta[3] zeta[2]+(15914 zeta[2])/27-962 zeta[3]+(700 zeta[5])/9+545491/243) L^2+(1/945 (-25244) zeta[2]^3+(469 zeta[2]^2)/15+572/9 zeta[3] zeta[2]-(810803 zeta[2])/243+(1186 zeta[3]^2)/9+(351677 zeta[3])/81+(836 zeta[5])/27-66887935/11664) L+(345871 zeta[2]^3)/11340+(316999 zeta[2]^2)/540+(4958 zeta[3]^2)/9+(213890551 zeta[2])/34992-6904/45 zeta[2]^2 zeta[3]-92201/108 zeta[2] zeta[3]-(40209899 zeta[3])/5832-127/3 zeta[2] zeta[5]-(3862513 zeta[5])/3240+(19141 zeta[7])/72+5309402065/839808)+Color[CF^3 nf] (-(L^7/9)+(31 L^6)/18+(-(1/9) (4 zeta[2])-665/54) L^5+((79 zeta[2])/6-(119 zeta[3])/9+29645/648) L^4+(1/45 (-169) zeta[2]^2-(3085 zeta[2])/27+(1342 zeta[3])/9-1975/27) L^3+((20827 zeta[2]^2)/270-466/9 zeta[3] zeta[2]+(153121 zeta[2])/324-(49697 zeta[3])/81-(1024 zeta[5])/9-15028/243) L^2+(1/105 (-3278) zeta[2]^3-(133739 zeta[2]^2)/270+4430/9 zeta[3] zeta[2]-(105101 zeta[2])/108+(664 zeta[3]^2)/3-(281 zeta[3])/9+(5504 zeta[5])/3+225611/648) L-(20477 zeta[2]^3)/378+(3288893 zeta[2]^2)/3240-(3032 zeta[3]^2)/3+(1539611 zeta[2])/1944-7567/45 zeta[2]^2 zeta[3]-113617/81 zeta[2] zeta[3]+(802207 zeta[3])/162-1124/9 zeta[2] zeta[5]-(105215 zeta[5])/18+(2013 zeta[7])/2-1841095/7776)+Color[(CF d3FF NFV)/NF] (1/105 (-25808) zeta[2]^3+1408/5 zeta[3] zeta[2]^2-(1392 zeta[2]^2)/5-2672/3 zeta[3] zeta[2]+1280/3 zeta[5] zeta[2]-1376 zeta[2]-672 zeta[3]^2-(2752 zeta[3])/3+L (1/5 (-48) zeta[2]^2+240 zeta[2]+112 zeta[3]-640 zeta[5]+96)+(10160 zeta[5])/3+L^2 ((16 zeta[2]^2)/5-80 zeta[2]-(112 zeta[3])/3+(640 zeta[5])/3-32)+(11536 zeta[7])/3-7040/9)+Color[CA^3 CF] ((1331 L^5)/270+((121 zeta[2])/9-33803/324) L^4+((484 zeta[2]^2)/15-(694 zeta[2])/27-(968 zeta[3])/3+467107/486) L^3+((5008 zeta[2]^3)/105-(121 zeta[2]^2)/15-132 zeta[3] zeta[2]-(8905 zeta[2])/9+4 zeta[3]^2+(32924 zeta[3])/9-(5830 zeta[5])/9-3513241/729) L^2+((222632 zeta[2]^3)/945-2066/15 zeta[3] zeta[2]^2-(36947 zeta[2]^2)/90-6028/9 zeta[3] zeta[2]+824/3 zeta[5] zeta[2]+(1779112 zeta[2])/243+(15059 zeta[3]^2)/9-(854477 zeta[3])/54+(101905 zeta[5])/27-(45511 zeta[7])/12+114204817/8748) L+(10233079 zeta[2]^4)/15750-(8189719 zeta[2]^3)/11340-(283307 zeta[2]^2)/1620-1963/3 zeta[2] zeta[3]^2-(845393 zeta[3]^2)/108-(540427967 zeta[2])/34992-19823/45 zeta[2]^2 zeta[3]+720313/108 zeta[2] zeta[3]+(32942281 zeta[3])/1458-397 zeta[2] zeta[5]+21577/6 zeta[3] zeta[5]-(8979437 zeta[5])/3240+(616417 zeta[7])/144-14161/30 zeta[5,3]-3289233097/209952)+Color[CF^4] (L^8/24-L^7/2+(43/12-zeta[2]/6) L^6+(-(1/2) (9 zeta[2])+12 zeta[3]-63/4) L^5+(1/20 (-83) zeta[2]^2+42 zeta[2]-87 zeta[3]+813/16) L^4+(1/10 (-207) zeta[2]^2+8 zeta[3] zeta[2]-228 zeta[2]+322 zeta[3]+240 zeta[5]-1019/8) L^3+(1/630 (-37729) zeta[2]^3+(5081 zeta[2]^2)/20-562 zeta[3] zeta[2]+(16603 zeta[2])/24+272 zeta[3]^2-zeta[3]-1384 zeta[5]+17455/48) L^2+(1/210 (-30587) zeta[2]^3-1028/5 zeta[3] zeta[2]^2-(21837 zeta[2]^2)/20+1818 zeta[3] zeta[2]-624 zeta[5] zeta[2]-(13895 zeta[2])/8-1824 zeta[3]^2+770 zeta[3]+1392 zeta[5]+5880 zeta[7]-23995/48) L-(7508687 zeta[2]^4)/63000+(563503 zeta[2]^3)/630+(19375 zeta[2]^2)/16+840 zeta[2] zeta[3]^2+5072 zeta[3]^2+(26749 zeta[2])/8+2009/5 zeta[2]^2 zeta[3]-1930 zeta[2] zeta[3]-(129505 zeta[3])/12-2696 zeta[2] zeta[5]-1792 zeta[3] zeta[5]+(44977 zeta[5])/3-(29919 zeta[7])/2-2208/5 zeta[5,3]+153365/384)+Color[CA CF^3] ((11 L^7)/18+(zeta[2]-365/36) L^6+(-(1/9) (32 zeta[2])-13 zeta[3]+8389/108) L^5+((12 zeta[2]^2)/5-(581 zeta[2])/12+(3829 zeta[3])/18-472609/1296) L^4+(1/90 (-5449) zeta[2]^2+58 zeta[3] zeta[2]+(36677 zeta[2])/54-1542 zeta[3]-120 zeta[5]+1101) L^3+((7447 zeta[2]^3)/315-(14629 zeta[2]^2)/108+8125/9 zeta[3] zeta[2]-(2084963 zeta[2])/648-(2168 zeta[3]^2)/3+(258667 zeta[3])/54+(17876 zeta[5])/9-1547747/648) L^2+(1/105 (-3707) zeta[2]^3+2471/5 zeta[3] zeta[2]^2+(1313227 zeta[2]^2)/540-18757/3 zeta[3] zeta[2]+2184 zeta[5] zeta[2]+(676297 zeta[2])/72+(14864 zeta[3]^2)/3-(608191 zeta[3])/108-(30476 zeta[5])/3-10920 zeta[7]+46493/12) L+(506012 zeta[2]^4)/1125+(2013857 zeta[2]^3)/3780-(32251333 zeta[2]^2)/6480-8536/3 zeta[2] zeta[3]^2-8504 zeta[3]^2-(6575143 zeta[2])/432-113287/90 zeta[2]^2 zeta[3]+787613/54 zeta[2] zeta[3]-(288281 zeta[3])/72+37975/9 zeta[2] zeta[5]+3696 zeta[3] zeta[5]+(325717 zeta[5])/36+(474205 zeta[7])/24-692/5 zeta[5,3]-1147289/192)+Color[d4AF/NF] (1/525 (-496766) zeta[2]^4+(526496 zeta[2]^3)/945+6584/15 zeta[3] zeta[2]^2+(1220 zeta[2]^2)/9-16 zeta[3]^2 zeta[2]+3020/3 zeta[3] zeta[2]-4744/3 zeta[5] zeta[2]+(10570 zeta[2])/9+(39986 zeta[3]^2)/9+(169532 zeta[3])/27+L^2 ((1984 zeta[2]^3)/35+32 zeta[2]+96 zeta[3]^2-(32 zeta[3])/3-(880 zeta[5])/3)-5092 zeta[3] zeta[5]-(180566 zeta[5])/27+3518 zeta[7]+L ((13904 zeta[2]^3)/315-368/5 zeta[3] zeta[2]^2+(112 zeta[2]^2)/15-896 zeta[3] zeta[2]+512 zeta[5] zeta[2]-(1088 zeta[2])/3-(1672 zeta[3]^2)/3-(3904 zeta[3])/9-(920 zeta[5])/9+1742 zeta[7]+96)+260 zeta[5,3]-1580/3)+Color[CA^2 CF^2] ((242 L^6)/81+((22 zeta[2])/3-1565/27) L^5+((54 zeta[2]^2)/5-(661 zeta[2])/18-(1078 zeta[3])/9+964631/1944) L^4+((382 zeta[2]^2)/15-244/3 zeta[3] zeta[2]-(51205 zeta[2])/162+(130616 zeta[3])/81-136 zeta[5]-13874701/5832) L^3+((39076 zeta[2]^3)/945-(11875 zeta[2]^2)/54-1546/9 zeta[3] zeta[2]+(2509531 zeta[2])/729+(4178 zeta[3]^2)/9-(2038430 zeta[3])/243-(1834 zeta[5])/9+721539817/104976) L^2+(1/315 (-48266) zeta[2]^3-3184/15 zeta[3] zeta[2]^2-(398749 zeta[2]^2)/810+16429/3 zeta[3] zeta[2]-1968 zeta[5] zeta[2]-(21743419 zeta[2])/1458-(42620 zeta[3]^2)/9+(21435407 zeta[3])/972+(8192 zeta[5])/3+8610 zeta[7]-407701829/34992) L-(3829877 zeta[2]^4)/4725-(103553 zeta[2]^3)/420+(95100011 zeta[2]^2)/29160+24208/9 zeta[2] zeta[3]^2+(1022996 zeta[3]^2)/81+(2779278167 zeta[2])/104976+64919/45 zeta[2]^2 zeta[3]-20087587/972 zeta[2] zeta[3]-(51597389 zeta[3])/2916-6781/18 zeta[2] zeta[5]-5104 zeta[3] zeta[5]-(1113539 zeta[5])/216-(248037 zeta[7])/16+1046 zeta[5,3]+9643400117/839808))
),
(*****************************************************************************
* Hgg hard matching coefficient
******************************************************************************)
Cg[0] -> (
  1
),
Cg[1] -> (
  Color[CA] (zeta[2]-L^2)
),
Cg[2] -> (
  +(Color[CA^2] (L^4/2+(11 L^3)/9+(zeta[2]-67/9) L^2+(-(1/3) (22 zeta[2])-2 zeta[3]+80/27) L+zeta[2]^2/2+(67 zeta[2])/6-(143 zeta[3])/9+5105/162)+Color[CA nf] (-(1/9) (2 L^3)+(10 L^2)/9+((4 zeta[2])/3+52/27) L-(5 zeta[2])/3-(46 zeta[3])/9-916/81)+Color[CF nf] (2 L+8 zeta[3]-67/6))
),
Cg[3] -> (
  (Color[CA nf^2] (-(1/27) (2 L^4)+(40 L^3)/81+((8 zeta[2])/9+116/81) L^2+(-(1/27) (80 zeta[2])-(128 zeta[3])/27-14057/729) L+(4 zeta[2]^2)/27+(4 zeta[2])/9+(4576 zeta[3])/243+611401/13122)+Color[CF nf^2] ((4 L^2)/3+((32 zeta[3])/3-52/3) L-(16 zeta[2]^2)/45-(20 zeta[2])/9-(112 zeta[3])/3+4481/81)+Color[CF^2 nf] (-2 L+(296 zeta[3])/3-160 zeta[5]+304/9)+Color[CA^2 nf] ((2 L^5)/9-(8 L^4)/27+(-(1/3) (2 zeta[2])-734/81) L^3+(-(1/9) (103 zeta[2])+(118 zeta[3])/9+377/27) L^2+(1/5 (-48) zeta[2]^2+(3820 zeta[2])/81+(28 zeta[3])/9+133036/729) L+(73 zeta[2]^2)/45-(14189 zeta[2])/729-82/9 zeta[2] zeta[3]-(460 zeta[3])/81+(428 zeta[5])/9-3765007/6561)+Color[CA CF nf] (-(1/3) (8 L^3)+(13-16 zeta[3]) L^2+((16 zeta[2]^2)/5+6 zeta[2]-(376 zeta[3])/9+3833/54) L-(64 zeta[2]^2)/45-(68 zeta[2])/9+64/3 zeta[2] zeta[3]+(14564 zeta[3])/81+(608 zeta[5])/9-341219/972)+Color[CA^3] (-(L^6/6)-(11 L^5)/9+(281/54-(3 zeta[2])/2) L^4+((11 zeta[2])/3+2 zeta[3]+1540/81) L^3+(1/10 (-73) zeta[2]^2+(685 zeta[2])/18+(143 zeta[3])/9-6740/81) L^2+((176 zeta[2]^2)/5+34/3 zeta[3] zeta[2]-(13420 zeta[2])/81+(2048 zeta[3])/27+16 zeta[5]-373975/1458) L-(24389 zeta[2]^3)/1890-(1939 zeta[2]^2)/270-(104 zeta[3]^2)/9+(105617 zeta[2])/729-605/9 zeta[2] zeta[3]-(152716 zeta[3])/243+(2222 zeta[5])/9+29639273/26244))
),
Cg[4] -> (
  (Color[(d4FF nf^2)/NA] ((384 zeta[2]^2)/5+512 zeta[3]^2+L (704/3-512 zeta[3])+1520 zeta[3]-960 zeta[5]-9008/9)+Color[CA nf^3] (-(1/135) (4 L^5)+(20 L^4)/81+((16 zeta[2])/27+232/243) L^3+(-(1/27) (80 zeta[2])-(16 zeta[3])/3-13985/729) L^2+((56 zeta[2]^2)/45+(64 zeta[2])/81+(2984 zeta[3])/81+199244/2187) L-(944 zeta[2]^2)/405+(9430 zeta[2])/729+124/27 zeta[2] zeta[3]-(17818 zeta[3])/243-(194 zeta[5])/15-8399887/52488)+Color[CF nf^3] ((8 L^3)/9+((32 zeta[3])/3-52/3) L^2+(1/45 (-32) zeta[2]^2-(40 zeta[2])/9-(224 zeta[3])/3+2936/27) L+(112 zeta[2]^2)/45+(64 zeta[2])/3-64/9 zeta[2] zeta[3]+(4060 zeta[3])/27+(640 zeta[5])/27-233953/972)+Color[CF^2 nf^2] ((13696 zeta[2]^3)/945-(212 zeta[2]^2)/15+32/3 zeta[3] zeta[2]+(58 zeta[2])/9+4 L^2+(800 zeta[3]^2)/3-1592 zeta[3]+L (304 zeta[3]-320 zeta[5]-37)+(3920 zeta[5])/3+32137/216)+Color[CA^2 nf^2] ((8 L^6)/81-(34 L^5)/135+(-(1/27) (22 zeta[2])-1589/243) L^4+(-(1/81) (602 zeta[2])+(908 zeta[3])/81+34133/1458) L^3+(1/135 (-752) zeta[2]^2+(626 zeta[2])/9-(3904 zeta[3])/243+6162409/26244) L^2+((1532 zeta[2]^2)/135-320/9 zeta[3] zeta[2]-(58751 zeta[2])/729-(51139 zeta[3])/243+(344 zeta[5])/9-64308517/34992) L+(15044 zeta[2]^3)/945+(78953 zeta[2]^2)/3240+(9452 zeta[3]^2)/81-(25105537 zeta[2])/104976+3113/486 zeta[2] zeta[3]+(1103621 zeta[3])/1944-(38071 zeta[5])/135+3255482741/839808)+Color[CA CF nf^2] (-(1/3) (7 L^4)+(547/27-(160 zeta[3])/9) L^3+((16 zeta[2]^2)/45+(116 zeta[2])/9-(328 zeta[3])/9+5701/54) L^2+((112 zeta[2]^2)/45+160/3 zeta[3] zeta[2]-(64 zeta[2])/3+(20200 zeta[3])/27+152 zeta[5]-1469381/972) L-(10084 zeta[2]^3)/945-(764 zeta[2]^2)/135-270 zeta[3]^2-(4790 zeta[2])/27-944/9 zeta[2] zeta[3]-(724883 zeta[3])/486-(23572 zeta[5])/27+48037931/11664)+Color[CA CF^2 nf] ((7 L^3)/3+(-148 zeta[3]+240 zeta[5]-116/3) L^2+(1/7 (-160) zeta[2]^3+(74 zeta[2]^2)/5-4 zeta[2]-40 zeta[3]^2-(8084 zeta[3])/9+(4480 zeta[5])/3-6827/216) L-(39328 zeta[2]^3)/945-5 zeta[2]^2-368 zeta[3]^2-(217 zeta[2])/36+12 zeta[2]^2 zeta[3]+193/3 zeta[2] zeta[3]+(700879 zeta[3])/108-300 zeta[2] zeta[5]-(92317 zeta[5])/18-(9580 zeta[7])/3+1156175/1296)+Color[CA^3 nf] (-(L^7/9)-(43 L^6)/81+(379/45-(4 zeta[2])/9) L^5+((739 zeta[2])/54-(91 zeta[3])/9+9245/486) L^4+((323 zeta[2]^2)/45+(64 zeta[2])/3-(3028 zeta[3])/81-426073/1458) L^3+((1202 zeta[2]^2)/15-178/9 zeta[3] zeta[2]-(368554 zeta[2])/729+(2594 zeta[3])/9-(808 zeta[5])/9-13093133/26244) L^2+((5726 zeta[2]^3)/135-(104077 zeta[2]^2)/405+1028/27 zeta[3] zeta[2]+(645433 zeta[2])/729-46 zeta[3]^2-(445903 zeta[3])/243+(7241 zeta[5])/27+347217971/34992) L-(702253 zeta[2]^3)/5670-(2333729 zeta[2]^2)/29160-(32425 zeta[3]^2)/324+(113944685 zeta[2])/104976-2129/45 zeta[2]^2 zeta[3]+67831/162 zeta[2] zeta[3]+(9686917 zeta[3])/1944+991/9 zeta[2] zeta[5]+(566977 zeta[5])/540-(8390 zeta[7])/9-20463665839/839808)+Color[(d4AF nf)/NA] (1/945 (-245536) zeta[2]^3-1088/3 zeta[3] zeta[2]^2-(35108 zeta[2]^2)/45+1544/9 zeta[3] zeta[2]+1824 zeta[5] zeta[2]+(9580 zeta[2])/27-(15700 zeta[3]^2)/3-(89932 zeta[3])/9+L (1/315 (-7232) zeta[2]^3+(1232 zeta[2]^2)/15+608 zeta[3] zeta[2]-32 zeta[2]+(608 zeta[3]^2)/3+(21248 zeta[3])/9-(15440 zeta[5])/9-608/3)+(108692 zeta[5])/9+L^2 (-64 zeta[2]+(64 zeta[3])/3+(320 zeta[5])/3)+(2464 zeta[7])/3+6944/9)+Color[CA^2 CF nf] ((5 L^5)/3+(12 zeta[3]-23/12) L^4+(1/5 (-16) zeta[2]^2+(728 zeta[3])/9-3239/27) L^3+((64 zeta[2]^2)/45+56/3 zeta[3] zeta[2]-(1817 zeta[2])/18-(9776 zeta[3])/81-(968 zeta[5])/9+33560/243) L^2+((3824 zeta[2]^3)/315+(331 zeta[2]^2)/45-3016/9 zeta[3] zeta[2]+(9706 zeta[2])/27+60 zeta[3]^2-(50758 zeta[3])/27-(2228 zeta[5])/3+7284955/1944) L+(32254 zeta[2]^3)/945-(44839 zeta[2]^2)/540-(1787 zeta[3]^2)/3-(293267 zeta[2])/3888-44/15 zeta[2]^2 zeta[3]+78590/81 zeta[2] zeta[3]+(8317937 zeta[3])/1944+230/9 zeta[2] zeta[5]+(143197 zeta[5])/36+(16003 zeta[7])/12-573672965/46656)+Color[CF^3 nf] (-69 L-156 zeta[3]-2940 zeta[5]+3360 zeta[7]+169/2)+Color[CA^4] (L^8/24+(11 L^7)/18+((5 zeta[2])/6-119/162) L^6+((22 zeta[2])/9-zeta[3]-6659/270) L^5+((181 zeta[2]^2)/20-(6079 zeta[2])/108-(187 zeta[3])/18+30547/972) L^4+(1/90 (-1969) zeta[2]^2-46/3 zeta[3] zeta[2]+(6307 zeta[2])/162-(6511 zeta[3])/81-16 zeta[5]+391033/729) L^3+((99791 zeta[2]^3)/1890-(41173 zeta[2]^2)/135+55/9 zeta[3] zeta[2]+(761857 zeta[2])/729+(158 zeta[3]^2)/9+(37027 zeta[3])/243-(704 zeta[5])/3-1591244/6561) L^2+(1/945 (-164747) zeta[2]^3-307/5 zeta[3] zeta[2]^2+(355048 zeta[2]^2)/405+26983/27 zeta[3] zeta[2]-400/3 zeta[5] zeta[2]-(1989215 zeta[2])/729+143 zeta[3]^2+(1763579 zeta[3])/243-(63710 zeta[5])/27-(2671 zeta[7])/12-39280459/2916) L+(4583689 zeta[2]^4)/27000+(353093 zeta[2]^3)/1620-(778313 zeta[2]^2)/5832+271/9 zeta[2] zeta[3]^2+(418801 zeta[3]^2)/162+(32379341 zeta[2])/104976+18931/90 zeta[2]^2 zeta[3]-1806605/486 zeta[2] zeta[3]-(47586469 zeta[3])/1944+5423/6 zeta[2] zeta[5]+2377/6 zeta[3] zeta[5]+(1203647 zeta[5])/135-(224939 zeta[7])/72-181/30 zeta[5,3]+5165679667/139968)+Color[d4AA/NA] (1/525 (-496766) zeta[2]^4+(1073972 zeta[2]^3)/945+2992/3 zeta[3] zeta[2]^2+(24616 zeta[2]^2)/45-16 zeta[3]^2 zeta[2]+6752/9 zeta[3] zeta[2]-5016 zeta[5] zeta[2]-(4682 zeta[2])/27+(31588 zeta[3]^2)/3+(68410 zeta[3])/9+L^2 ((1984 zeta[2]^3)/35+32 zeta[2]+96 zeta[3]^2-(32 zeta[3])/3-(880 zeta[5])/3)-5092 zeta[3] zeta[5]-6460 zeta[5]-(6776 zeta[7])/3+L ((19888 zeta[2]^3)/315-368/5 zeta[3] zeta[2]^2-(904 zeta[2]^2)/15-1168 zeta[3] zeta[2]+512 zeta[5] zeta[2]+32 zeta[2]-(1672 zeta[3]^2)/3-(14704 zeta[3])/9+(1360 zeta[5])/9+1742 zeta[7]+128/3)+260 zeta[5,3]-1310/9))
)
}







==> anc/Fb.m <==
(*******************************************************************************************
* "The Hbb vertex at four loops and hard matching coefficients in SCET for various currents"
********************************************************************************************
*
* Amlan Chakraborty, Tobias Huber, Roman N. Lee, Andreas von Manteuffel,
* Robert M. Schabinger, Alexander V. Smirnov, Vladimir A. Smirnov,
* Matthias Steinhauser
*
* April 2022
*
********************************************************************************************
*
* This file contains the perturbative coefficients F_b^n of the bare Hbb form factor
* through to four loops (n=0,...,4).
*
********************************************************************************************
*)

{
Fb[0] -> (
  1
),
Fb[1] -> (
  Color[CF]*(-2 - 2/eps^2 + zeta[2] + 
    eps^2*(-8 + zeta[2] + (47*zeta[2]^2)/20) + eps*(-4 + (14*zeta[3])/3) + 
    eps^4*(-32 + 4*zeta[2] + (47*zeta[2]^2)/20 + (949*zeta[2]^3)/280 + 
      (28*zeta[3])/3 - (49*zeta[3]^2)/9) + 
    eps^3*(-16 + 2*zeta[2] + (14*zeta[3])/3 - (7*zeta[2]*zeta[3])/3 + 
      (62*zeta[5])/5) + eps^6*(-128 + 16*zeta[2] + (47*zeta[2]^2)/5 + 
      (949*zeta[2]^3)/280 + (55779*zeta[2]^4)/11200 + (112*zeta[3])/3 - 
      (14*zeta[2]*zeta[3])/3 - (49*zeta[3]^2)/9 + (49*zeta[2]*zeta[3]^2)/18 + 
      (124*zeta[5])/5 - (434*zeta[3]*zeta[5])/15) + 
    eps^5*(-64 + 8*zeta[2] + (47*zeta[2]^2)/10 + (56*zeta[3])/3 - 
      (7*zeta[2]*zeta[3])/3 - (329*zeta[2]^2*zeta[3])/60 + (62*zeta[5])/5 - 
      (31*zeta[2]*zeta[5])/5 + (254*zeta[7])/7))
),
Fb[2] -> (
  Color[CF*nf]*(416/81 + 1/(3*eps^3) + 5/(9*eps^2) + 
     (46/27 + zeta[2]/3)/eps + (5*zeta[2])/9 + 
     eps*(3748/243 + (46*zeta[2])/27 - (41*zeta[2]^2)/30 - 
       (130*zeta[3])/27) - (26*zeta[3])/9 + 
     eps^3*(303676/2187 + (3748*zeta[2])/243 - (943*zeta[2]^2)/135 - 
       (127*zeta[2]^3)/14 - (10816*zeta[3])/243 - (130*zeta[2]*zeta[3])/27 + 
       (338*zeta[3]^2)/27 - (242*zeta[5])/9) + 
     eps^2*(33740/729 + (416*zeta[2])/81 - (41*zeta[2]^2)/18 - 
       (1196*zeta[3])/81 - (26*zeta[2]*zeta[3])/9 - (242*zeta[5])/15) + 
     eps^4*(2733116/6561 + (33740*zeta[2])/729 - (8528*zeta[2]^2)/405 - 
       (635*zeta[2]^3)/42 - (97448*zeta[3])/729 - (1196*zeta[2]*zeta[3])/81 + 
       (533*zeta[2]^2*zeta[3])/45 + (1690*zeta[3]^2)/81 - 
       (11132*zeta[5])/135 - (242*zeta[2]*zeta[5])/15 - (2186*zeta[7])/21)) + 
   Color[CF^2]*(22 + 2/eps^4 + (4 - 2*zeta[2])/eps^2 + 12*zeta[2] - 
     13*zeta[2]^2 + (8 + 6*zeta[2] - (64*zeta[3])/3)/eps - 30*zeta[3] + 
     eps^2*(192 + 106*zeta[2] - (426*zeta[2]^2)/5 + (223*zeta[2]^3)/5 - 
       (1744*zeta[3])/3 + 2*zeta[2]*zeta[3] + (2608*zeta[3]^2)/9 - 
       126*zeta[5]) + eps*(64 + 36*zeta[2] - (96*zeta[2]^2)/5 - 
       (404*zeta[3])/3 + (112*zeta[2]*zeta[3])/3 - (184*zeta[5])/5) + 
     eps^3*(584 + 312*zeta[2] - (1884*zeta[2]^2)/5 - (51*zeta[2]^3)/35 - 
       (7304*zeta[3])/3 + 100*zeta[2]*zeta[3] + (5488*zeta[2]^2*zeta[3])/15 + 
       482*zeta[3]^2 - (2288*zeta[5])/5 + (184*zeta[2]*zeta[5])/5 + 
       (8942*zeta[7])/7) + eps^4*(1784 + 920*zeta[2] - (7947*zeta[2]^2)/5 + 
       (650*zeta[2]^3)/7 + (704589*zeta[2]^4)/700 - (30008*zeta[3])/3 + 
       624*zeta[2]*zeta[3] + (2983*zeta[2]^2*zeta[3])/5 + 
       (18404*zeta[3]^2)/9 - (4576*zeta[2]*zeta[3]^2)/9 - (10876*zeta[5])/5 - 
       (822*zeta[2]*zeta[5])/5 + (33248*zeta[3]*zeta[5])/15 + 1197*zeta[7] - 
       (88*(1296*zeta[2]^4 + 9450*zeta[5, 3]))/1575)) + 
   Color[CA*CF]*(-1655/81 - 11/(6*eps^3) + (-67/18 + zeta[2])/eps^2 - 
     (103*zeta[2])/18 + (44*zeta[2]^2)/5 + (305*zeta[3])/9 + 
     (-220/27 - (11*zeta[2])/6 + 13*zeta[3])/eps + 
     eps*(-12706/243 - (490*zeta[2])/27 + (1171*zeta[2]^2)/60 + 
       (2923*zeta[3])/27 - (89*zeta[2]*zeta[3])/3 + 51*zeta[5]) + 
     eps^2*(-99770/729 - (4733*zeta[2])/81 + (11819*zeta[2]^2)/180 - 
       (809*zeta[2]^3)/70 + (30668*zeta[3])/81 - (127*zeta[2]*zeta[3])/9 - 
       (569*zeta[3]^2)/3 + (2411*zeta[5])/15) + 
     eps^3*(-801694/2187 - (44782*zeta[2])/243 + (6410*zeta[2]^2)/27 + 
       (5401*zeta[2]^3)/140 + (342892*zeta[3])/243 - (2117*zeta[2]*zeta[3])/
        27 - (7103*zeta[2]^2*zeta[3])/30 - (9149*zeta[3]^2)/27 + 
       (21877*zeta[5])/45 - (497*zeta[2]*zeta[5])/5 - 372*zeta[7]) + 
     eps^4*(-6585374/6561 - (417614*zeta[2])/729 + (730111*zeta[2]^2)/810 + 
       (5065*zeta[2]^3)/84 - (11654*zeta[2]^4)/25 + (3943280*zeta[3])/729 - 
       (29380*zeta[2]*zeta[3])/81 - (36121*zeta[2]^2*zeta[3])/90 - 
       (104527*zeta[3]^2)/81 + (3029*zeta[2]*zeta[3]^2)/9 + 
       (44182*zeta[5])/27 + (251*zeta[2]*zeta[5])/15 - 
       (8266*zeta[3]*zeta[5])/5 + (43*zeta[7])/42 + 
       (44*(1296*zeta[2]^4 + 9450*zeta[5, 3]))/1575))
),
Fb[3] -> (
  Color[CF*nf^2]*(-109528/6561 - 8/(81*eps^4) - 80/(243*eps^3) + 
     (-32/27 - (4*zeta[2])/9)/eps^2 - (16*zeta[2])/3 - (83*zeta[2]^2)/135 + 
     (1360*zeta[3])/243 + (-9616/2187 - (40*zeta[2])/27 + (136*zeta[3])/81)/
      eps + eps*(-423520/6561 - (4808*zeta[2])/243 - (166*zeta[2]^2)/81 + 
       (544*zeta[3])/27 + (68*zeta[2]*zeta[3])/9 + (2248*zeta[5])/135) + 
     eps^2*(-14931776/59049 - (54764*zeta[2])/729 - (332*zeta[2]^2)/45 + 
       (44651*zeta[2]^3)/5670 + (163472*zeta[3])/2187 + 
       (680*zeta[2]*zeta[3])/27 - (1156*zeta[3]^2)/81 + (4496*zeta[5])/81)) + 
   Color[CF^2*nf]*(-307879/2916 - 2/(3*eps^5) - 10/(9*eps^4) + 
     (-104/27 - zeta[2]/3)/eps^3 - (16885*zeta[2])/162 + 
     (15769*zeta[2]^2)/540 + (27812*zeta[3])/81 - (343*zeta[2]*zeta[3])/9 + 
     (-865/81 - (53*zeta[2])/9 + (146*zeta[3])/9)/eps^2 + 
     (-15511/486 - (736*zeta[2])/27 + (337*zeta[2]^2)/36 + (1882*zeta[3])/27)/
      eps + (278*zeta[5])/45 + eps*(-6728095/17496 - (381739*zeta[2])/972 + 
       (62519*zeta[2]^2)/405 - (875381*zeta[2]^3)/7560 + 
       (439483*zeta[3])/243 - (1571*zeta[2]*zeta[3])/27 - 
       (5771*zeta[3]^2)/9 + (13382*zeta[5])/27) + 
     eps^2*(-157251991/104976 - (8665243*zeta[2])/5832 + 
       (1853449*zeta[2]^2)/1944 - (3177961*zeta[2]^3)/22680 + 
       (13913089*zeta[3])/1458 - (21826*zeta[2]*zeta[3])/81 - 
       (172799*zeta[2]^2*zeta[3])/180 - (69751*zeta[3]^2)/27 + 
       (1136276*zeta[5])/405 + (953*zeta[2]*zeta[5])/15 - 
       (294430*zeta[7])/63)) + Color[CA*CF*nf]*(1451329/13122 + 
     88/(81*eps^4) + (1066/243 - (16*zeta[2])/27)/eps^3 + 
     (63571*zeta[2])/729 - (3791*zeta[2]^2)/135 + 
     (90305/2187 + (5033*zeta[2])/243 - (44*zeta[2]^2)/5 - (5140*zeta[3])/81)/
      eps + (3410/243 + (316*zeta[2])/81 - (256*zeta[3])/27)/eps^2 - 
     (23762*zeta[3])/81 + (368*zeta[2]*zeta[3])/9 + 
     eps*(2237257/8748 + (1567501*zeta[2])/4374 - (201737*zeta[2]^2)/1620 + 
       (17324*zeta[2]^3)/945 - (972020*zeta[3])/729 + (514*zeta[2]*zeta[3])/
        27 + (10816*zeta[3]^2)/27 - (25636*zeta[5])/45) - (208*zeta[5])/3 + 
     eps^2*(193382609/472392 + (38451565*zeta[2])/26244 - 
       (1000321*zeta[2]^2)/1620 - (566357*zeta[2]^3)/5670 - 
       (13626038*zeta[3])/2187 + (3083*zeta[2]*zeta[3])/81 + 
       (9572*zeta[2]^2*zeta[3])/15 + (144424*zeta[3]^2)/81 - 
       (361142*zeta[5])/135 + (3272*zeta[2]*zeta[5])/15 + 1170*zeta[7])) + 
   Color[CA*CF^2]*(332065/729 + 11/(3*eps^5) + (67/9 - 2*zeta[2])/eps^4 + 
     (131161*zeta[2])/162 - (305831*zeta[2]^2)/1080 - 
     (18619*zeta[2]^3)/1260 + (4507/81 + (631*zeta[2])/18 - 
       (83*zeta[2]^2)/5 - 135*zeta[3])/eps^2 + 
     (539/27 + (11*zeta[2])/6 - 26*zeta[3])/eps^3 - (17273*zeta[3])/9 - 
     (1663*zeta[2]*zeta[3])/18 + (1616*zeta[3]^2)/3 + 
     (38012/243 + (10199*zeta[2])/54 - (31591*zeta[2]^2)/360 - 
       (1721*zeta[3])/3 + (215*zeta[2]*zeta[3])/3 - 142*zeta[5])/eps - 
     (27829*zeta[5])/45 + eps*(5816227/4374 + (1595231*zeta[2])/486 - 
       (2269183*zeta[2]^2)/3240 + (1159687*zeta[2]^3)/15120 - 
       (144664*zeta[3])/27 - (89069*zeta[2]*zeta[3])/54 + 
       (9751*zeta[2]^2*zeta[3])/20 + (57785*zeta[3]^2)/18 - 
       (685433*zeta[5])/135 + (4851*zeta[2]*zeta[5])/5 - 1349*zeta[7]) + 
     eps^2*(96718219/26244 + (38252885*zeta[2])/2916 - 
       (1896559*zeta[2]^2)/1944 - (17306321*zeta[2]^3)/9072 - 
       (13884679*zeta[2]^4)/63000 - (1234153*zeta[3])/162 - 
       (1854325*zeta[2]*zeta[3])/162 + (317573*zeta[2]^2*zeta[3])/72 + 
       (531469*zeta[3]^2)/54 - 1425*zeta[2]*zeta[3]^2 - 
       (10550326*zeta[5])/405 - (50263*zeta[2]*zeta[5])/30 + 
       (72904*zeta[3]*zeta[5])/15 + (668371*zeta[7])/42 - 
       (7736*(1296*zeta[2]^4 + 9450*zeta[5, 3]))/70875)) + 
   Color[CA^2*CF]*(-1870897/26244 - 242/(81*eps^4) - (478157*zeta[2])/1458 + 
     (100597*zeta[2]^2)/540 - (6152*zeta[2]^3)/189 + 
     (-3254/243 + (88*zeta[2])/27)/eps^3 + (306992*zeta[3])/243 - 
     (980*zeta[2]*zeta[3])/9 - (1136*zeta[3]^2)/9 + 
     (-9707/243 - (553*zeta[2])/81 - (88*zeta[2]^2)/45 + (1672*zeta[3])/27)/
      eps^2 + (-385325/4374 - (15983*zeta[2])/243 + (802*zeta[2]^2)/15 + 
       (8542*zeta[3])/27 - (88*zeta[2]*zeta[3])/9 - (136*zeta[5])/3)/eps + 
     (3472*zeta[5])/9 + eps*(37560581/52488 - (12662561*zeta[2])/8748 + 
       (997339*zeta[2]^2)/1620 - (5560*zeta[2]^3)/189 + 
       (3319520*zeta[3])/729 + (9035*zeta[2]*zeta[3])/27 - 
       (4408*zeta[2]^2*zeta[3])/45 - (61204*zeta[3]^2)/27 + 
       (11766*zeta[5])/5 - (1568*zeta[2]*zeta[5])/9 - (211*zeta[7])/18) + 
     eps^2*(5912306311/944784 - (321802109*zeta[2])/52488 + 
       (2152169*zeta[2]^2)/1080 + (4823321*zeta[2]^3)/7560 + 
       (6600172*zeta[2]^4)/23625 + (11299783*zeta[3])/729 + 
       (282970*zeta[2]*zeta[3])/81 - 3355*zeta[2]^2*zeta[3] - 
       (235559*zeta[3]^2)/27 + (2896*zeta[2]*zeta[3]^2)/9 + 
       (4293634*zeta[5])/405 - (4016*zeta[2]*zeta[5])/15 + 
       (568*zeta[3]*zeta[5])/3 - (52649*zeta[7])/9 - 
       (1796*(1296*zeta[2]^4 + 9450*zeta[5, 3]))/212625)) + 
   Color[CF^3]*(-385/3 - 4/(3*eps^6) - (1085*zeta[2])/3 + 
     (887*zeta[2]^2)/10 - (9095*zeta[2]^3)/252 + (-4 + 2*zeta[2])/eps^4 + 
     538*zeta[3] + 202*zeta[2]*zeta[3] - (1826*zeta[3]^2)/3 + 
     (-8 - 12*zeta[2] + (100*zeta[3])/3)/eps^3 + 
     (-28 - 26*zeta[2] + (213*zeta[2]^2)/10 + 60*zeta[3])/eps^2 + 
     676*zeta[5] + (-238/3 - 94*zeta[2] + (126*zeta[2]^2)/5 + 
       (784*zeta[3])/3 - (214*zeta[2]*zeta[3])/3 + (644*zeta[5])/5)/eps + 
     eps*(2735/6 - (3037*zeta[2])/2 - (566*zeta[2]^2)/15 + 
       (92357*zeta[2]^3)/210 - (5273*zeta[3])/3 + (2728*zeta[2]*zeta[3])/3 - 
       (3931*zeta[2]^2*zeta[3])/6 + 432*zeta[3]^2 + (67036*zeta[5])/15 - 
       (7858*zeta[2]*zeta[5])/15 - (11896*zeta[7])/7) + 
     eps^2*(75029/12 - (80117*zeta[2])/12 - (14568*zeta[2]^2)/5 + 
       (178531*zeta[2]^3)/60 - (11970481*zeta[2]^4)/7200 - 
       (180611*zeta[3])/6 + 5611*zeta[2]*zeta[3] + (8891*zeta[2]^2*zeta[3])/
        10 + (16174*zeta[3]^2)/3 + 1985*zeta[2]*zeta[3]^2 + 
       (108644*zeta[5])/5 + (5486*zeta[2]*zeta[5])/5 - 
       (33148*zeta[3]*zeta[5])/3 + 7527*zeta[7] + 
       (416*(1296*zeta[2]^4 + 9450*zeta[5, 3]))/2835))
),
Fb[4] -> (
  Color[CF*nf^3]*(159908/2187 + 1/(27*eps^5) + 5/(27*eps^4) + 
     (65/81 + (10*zeta[2])/27)/eps^3 + (25370*zeta[2])/729 + 
     (302*zeta[2]^2)/27 + (11408/729 + (650*zeta[2])/81 + 
       (302*zeta[2]^2)/135 - (410*zeta[3])/81)/eps + 
     (2537/729 + (50*zeta[2])/27 - (82*zeta[3])/81)/eps^2 - 
     (5330*zeta[3])/243 - (820*zeta[2]*zeta[3])/81 - (2194*zeta[5])/135) + 
   Color[CF^2*nf^2]*(436438747/944784 + 41/(162*eps^6) + 205/(243*eps^5) + 
     (497/162 + (73*zeta[2])/81)/eps^4 + (9851863*zeta[2])/13122 - 
     (41431*zeta[2]^2)/405 + (191252*zeta[2]^3)/945 + 
     (209642/6561 + (3091*zeta[2])/81 - (1072*zeta[2]^2)/405 - 
       (58276*zeta[3])/729)/eps^2 + (86477/8748 + (1702*zeta[2])/243 - 
       (2620*zeta[3])/243)/eps^3 - (42764887*zeta[3])/13122 + 
     (60584*zeta[2]*zeta[3])/729 + (689582*zeta[3]^2)/729 - 
     (217004*zeta[5])/243 + (11881193/104976 + (752095*zeta[2])/4374 - 
       (11692*zeta[2]^2)/1215 - (123817*zeta[3])/243 + 
       (7808*zeta[2]*zeta[3])/243 + (8948*zeta[5])/405)/eps) + 
   Color[CA*CF*nf^2]*(-73152481/279936 - 11/(18*eps^5) + 
     (-197/54 + zeta[2]/3)/eps^4 - (1168375*zeta[2])/1296 + 
     (4258*zeta[2]^2)/135 - (2836*zeta[2]^3)/315 + (1209401*zeta[3])/486 + 
     (28*zeta[2]*zeta[3])/3 - (1714*zeta[3]^2)/3 + 
     (-19819/1296 - 5*zeta[2] + (19*zeta[3])/3)/eps^3 + 
     (-417697/7776 - (982*zeta[2])/27 + (39*zeta[2]^2)/5 + (1846*zeta[3])/27)/
      eps^2 + (144946*zeta[5])/135 + (-7185425/46656 - (121495*zeta[2])/648 + 
       (502*zeta[2]^2)/45 + (35089*zeta[3])/81 - (412*zeta[2]*zeta[3])/9 + 
       (784*zeta[5])/9)/eps) + Color[(d4FF*nf)/NF]*
    (3488/3 - (18254*zeta[2])/9 - (8*zeta[2]^2)/45 + (215876*zeta[2]^3)/945 - 
     (18202*zeta[3])/27 + (572*zeta[2]*zeta[3])/3 - 
     (3952*zeta[2]^2*zeta[3])/15 - (4504*zeta[3]^2)/9 + (101938*zeta[5])/27 + 
     (992*zeta[2]*zeta[5])/3 + (-8*zeta[2] + (8*zeta[3])/3 + (40*zeta[5])/3)/
      eps^2 + (64 - (568*zeta[2])/3 + (40*zeta[2]^2)/3 - 
       (1184*zeta[2]^3)/315 - (416*zeta[3])/9 - 16*zeta[2]*zeta[3] - 
       (152*zeta[3]^2)/3 + (2720*zeta[5])/9)/eps - 1240*zeta[7]) + 
   Color[CA^2*CF*nf]*(-1377145789/279936 + 121/(36*eps^5) + 
     (2435/108 - (11*zeta[2])/3)/eps^4 + (27793927*zeta[2])/3888 - 
     (728249*zeta[2]^2)/540 + (1798639*zeta[2]^3)/11340 + 
     (121619/1296 + (173*zeta[2])/9 + (11*zeta[2]^2)/5 - (242*zeta[3])/3)/
      eps^3 - (40929727*zeta[3])/1944 - (115961*zeta[2]*zeta[3])/108 + 
     (1912*zeta[2]^2*zeta[3])/45 + (182662*zeta[3]^2)/27 + 
     (7711783/46656 + (872417*zeta[2])/648 - (16729*zeta[2]^2)/45 + 
       (7493*zeta[2]^3)/135 - (679399*zeta[3])/162 + (2540*zeta[2]*zeta[3])/
        9 + (2815*zeta[3]^2)/18 - (20639*zeta[5])/27)/eps - 
     (29781037*zeta[5])/3240 + (2755*zeta[2]*zeta[5])/9 + 
     (2078443/7776 + (11839*zeta[2])/54 - (1313*zeta[2]^2)/15 - 
       (19375*zeta[3])/27 + 10*zeta[2]*zeta[3] + (1093*zeta[5])/18)/eps^2 + 
     (6943*zeta[7])/24) + Color[CA*CF^2*nf]*(635981455/3779136 - 
     451/(162*eps^6) - (447302531*zeta[2])/34992 + (9178327*zeta[2]^2)/7290 - 
     (41398*zeta[2]^3)/45 + (-2681/243 + (41*zeta[2])/27)/eps^5 + 
     (1524037079*zeta[3])/52488 + (132347*zeta[2]*zeta[3])/27 - 
     (417244*zeta[2]^2*zeta[3])/405 - (8430847*zeta[3]^2)/729 + 
     (-17945/486 - (598*zeta[2])/81 + (629*zeta[3])/27)/eps^4 + 
     (-1887077/17496 - (503*zeta[2])/6 + (2737*zeta[2]^2)/135 + 
       (56570*zeta[3])/243)/eps^3 + (46976113*zeta[5])/2430 - 
     (249194*zeta[2]*zeta[5])/135 + 
     (-28195033/104976 - (1532465*zeta[2])/2916 + (50002*zeta[2]^2)/405 + 
       (1051067*zeta[3])/729 - (7328*zeta[2]*zeta[3])/81 + (632*zeta[5])/3)/
      eps^2 + (-11426783/23328 - (46910953*zeta[2])/17496 + 
       (188048*zeta[2]^2)/405 + (8954*zeta[2]^3)/315 + 
       (20440703*zeta[3])/2916 + (27844*zeta[2]*zeta[3])/243 - 
       (81152*zeta[3]^2)/81 + (607772*zeta[5])/405)/eps + (5669*zeta[7])/4) + 
   Color[CF^3*nf]*(-252681119/104976 + 2/(3*eps^7) + 10/(9*eps^6) + 
     116/(27*eps^5) + (405517*zeta[2])/81 + (222727*zeta[2]^2)/1215 - 
     (342292*zeta[2]^3)/567 + (67063/1944 + (178*zeta[2])/3 - 
       (844*zeta[2]^2)/45 - (1318*zeta[3])/9)/eps^3 + 
     (898/81 + (38*zeta[2])/3 - (92*zeta[3])/3)/eps^4 - 
     (639475*zeta[3])/972 - (223877*zeta[2]*zeta[3])/81 + 
     (229468*zeta[2]^2*zeta[3])/135 + (124198*zeta[3]^2)/81 + 
     (5808187/69984 + (114713*zeta[2])/108 - (97709*zeta[2]^2)/810 + 
       (169268*zeta[2]^3)/945 - (199787*zeta[3])/81 - (6784*zeta[2]*zeta[3])/
        27 + (36410*zeta[3]^2)/27 - (55498*zeta[5])/27)/eps + 
     (586997/5832 + (2207*zeta[2])/9 - (5318*zeta[2]^2)/135 - 
       (38501*zeta[3])/54 + (736*zeta[2]*zeta[3])/9 - (4234*zeta[5])/45)/
      eps^2 - (13555259*zeta[5])/810 + (6316*zeta[2]*zeta[5])/9 + 
     (1153615*zeta[7])/126) + Color[CF^4]*(-71295/4 + 2/(3*eps^8) + 
     (8/3 - (4*zeta[2])/3)/eps^6 + (53859*zeta[2])/4 + (28514*zeta[2]^2)/3 - 
     (250138*zeta[2]^3)/45 + (7486576*zeta[2]^4)/7875 + 
     (68/3 + (80*zeta[2])/3 - (296*zeta[2]^2)/15 - 60*zeta[3])/eps^4 + 
     (16/3 + 12*zeta[2] - (272*zeta[3])/9)/eps^5 + (212006*zeta[3])/3 - 
     (121270*zeta[2]*zeta[3])/9 - (11092*zeta[2]^2*zeta[3])/5 - 
     (284228*zeta[3]^2)/27 - (66392*zeta[2]*zeta[3]^2)/27 + 
     (-254/3 + 506*zeta[2] + (118*zeta[2]^2)/15 - (6784*zeta[2]^3)/315 + 
       (668*zeta[3])/9 - 480*zeta[2]*zeta[3] + (19360*zeta[3]^2)/27 - 
       1100*zeta[5])/eps^2 + (52 + (340*zeta[2])/3 - 12*zeta[2]^2 - 
       (2336*zeta[3])/9 + (640*zeta[2]*zeta[3])/9 - (3008*zeta[5])/15)/
      eps^3 - (392059*zeta[5])/15 - (31928*zeta[2]*zeta[5])/5 + 
     (739328*zeta[3]*zeta[5])/45 + (-12707/6 + (5159*zeta[2])/2 + 
       (4867*zeta[2]^2)/5 - (17326*zeta[2]^3)/21 + (69733*zeta[3])/9 - 
       (21398*zeta[2]*zeta[3])/9 + (6208*zeta[2]^2*zeta[3])/9 - 
       1180*zeta[3]^2 - (113542*zeta[5])/15 + (5792*zeta[2]*zeta[5])/5 - 
       (14162*zeta[7])/21)/eps - (47217*zeta[7])/2 - (32384*zeta[5, 3])/15) + 
   Color[CA^3*CF]*(3047508671/139968 - 1331/(216*eps^5) - 
     (208858685*zeta[2])/11664 + (802607*zeta[2]^2)/180 - 
     (8387389*zeta[2]^3)/11340 + (10233079*zeta[2]^4)/15750 + 
     (-1067/24 + (121*zeta[2])/12)/eps^4 + (6792233*zeta[3])/162 + 
     (2563075*zeta[2]*zeta[3])/324 - (71776*zeta[2]^2*zeta[3])/45 - 
     (2569009*zeta[3]^2)/108 - (1963*zeta[2]*zeta[3]^2)/3 + 
     (-39727/216 - (1927*zeta[2])/108 - (121*zeta[2]^2)/10 + 
       (3025*zeta[3])/12)/eps^3 + (-4881089/11664 - (14963*zeta[2])/36 + 
       (2893*zeta[2]^2)/12 + (626*zeta[2]^3)/105 + (164719*zeta[3])/81 - 
       77*zeta[2]*zeta[3] + zeta[3]^2/2 - (13013*zeta[5])/36)/eps^2 + 
     (56929927*zeta[5])/3240 - (7744*zeta[2]*zeta[5])/9 + 
     (21577*zeta[3]*zeta[5])/6 + (79877*zeta[7])/48 + 
     (6220123/5832 - (1980005*zeta[2])/648 + (176134*zeta[2]^2)/135 - 
       (44204*zeta[2]^3)/135 + (573931*zeta[3])/54 - (1936*zeta[2]*zeta[3])/
        9 + (1033*zeta[2]^2*zeta[3])/30 - (52547*zeta[3]^2)/36 + 
       (136685*zeta[5])/108 - (206*zeta[2]*zeta[5])/3 + (45511*zeta[7])/48)/
      eps - (14161*zeta[5, 3])/30) + Color[d4AF/NF]*
    (-1588/3 + (8194*zeta[2])/9 + (8692*zeta[2]^2)/45 + 
     (768632*zeta[2]^3)/945 - (496766*zeta[2]^4)/525 + (112346*zeta[3])/27 + 
     (2516*zeta[2]*zeta[3])/3 + (14216*zeta[2]^2*zeta[3])/15 + 
     (72674*zeta[3]^2)/9 - 16*zeta[2]*zeta[3]^2 + 
     (4*zeta[2] + (248*zeta[2]^3)/35 - (4*zeta[3])/3 + 12*zeta[3]^2 - 
       (110*zeta[5])/3)/eps^2 - (65546*zeta[5])/27 - 
     (12808*zeta[2]*zeta[5])/3 - 5092*zeta[3]*zeta[5] + 
     (-32 + (272*zeta[2])/3 - (28*zeta[2]^2)/15 - (3476*zeta[2]^3)/315 + 
       (1516*zeta[3])/9 + 224*zeta[2]*zeta[3] + (92*zeta[2]^2*zeta[3])/5 + 
       (418*zeta[3]^2)/3 + (230*zeta[5])/9 - 128*zeta[2]*zeta[5] - 
       (871*zeta[7])/2)/eps - 1228*zeta[7] + 260*zeta[5, 3]) + 
   Color[CA^2*CF^2]*(-4866548501/236196 + 4961/(648*eps^6) + 
     (32665/972 - (451*zeta[2])/54)/eps^5 + (338298976*zeta[2])/6561 - 
     (31578173*zeta[2]^2)/14580 - (1870121*zeta[2]^3)/1260 - 
     (21476059*zeta[2]^4)/15750 + (209435/1944 + (371*zeta[2])/36 + 
       (397*zeta[2]^2)/90 - (7975*zeta[3])/54)/eps^4 - 
     (1935211669*zeta[3])/52488 - (116700197*zeta[2]*zeta[3])/2916 + 
     (3609022*zeta[2]^2*zeta[3])/405 + (33473012*zeta[3]^2)/729 + 
     (38482*zeta[2]*zeta[3]^2)/27 + (6218239/13122 + (5009207*zeta[2])/2916 - 
       (84901*zeta[2]^2)/135 + (67988*zeta[2]^3)/945 - 
       (3787327*zeta[3])/729 + (25544*zeta[2]*zeta[3])/81 + 
       (6065*zeta[3]^2)/18 - (21511*zeta[5])/18)/eps^2 - 
     (122474347*zeta[5])/1944 + (1053169*zeta[2]*zeta[5])/270 - 
     (45281*zeta[3]*zeta[5])/9 + (1236571/4374 + (117517*zeta[2])/486 - 
       (32843*zeta[2]^2)/270 - (242806*zeta[3])/243 + (293*zeta[2]*zeta[3])/
        9 + (272*zeta[5])/3)/eps^3 + 
     (-15113323/13122 + (28502297*zeta[2])/2916 - (516463*zeta[2]^2)/243 - 
       (74927*zeta[2]^3)/315 - (14345651*zeta[3])/729 - 
       (83435*zeta[2]*zeta[3])/27 + (35767*zeta[2]^2*zeta[3])/135 + 
       (590333*zeta[3]^2)/81 - (6243851*zeta[5])/810 + 
       (7921*zeta[2]*zeta[5])/9 - (38323*zeta[7])/18)/eps - 
     (2480981*zeta[7])/144 + (54254*zeta[5, 3])/45) + 
   Color[CA*CF^3]*(1218736471/52488 - 11/(3*eps^7) - 
     (84811717*zeta[2])/1944 - (9911939*zeta[2]^2)/972 + 
     (49163803*zeta[2]^3)/5670 + (5472536*zeta[2]^4)/2625 + 
     (-67/9 + 2*zeta[2])/eps^6 - (219806467*zeta[3])/2916 + 
     (7016987*zeta[2]*zeta[3])/162 - (262058*zeta[2]^2*zeta[3])/27 - 
     (803111*zeta[3]^2)/81 + (3296*zeta[2]*zeta[3]^2)/9 + 
     (-638/27 + 26*zeta[3])/eps^5 + (-5704/81 - (209*zeta[2])/3 + 
       (78*zeta[2]^2)/5 + (2018*zeta[3])/9)/eps^4 + 
     (141880529*zeta[5])/1620 + (69307*zeta[2]*zeta[5])/9 - 
     (18364*zeta[3]*zeta[5])/5 + (-53285/243 - (3505*zeta[2])/9 + 
       (7096*zeta[2]^2)/45 + (27823*zeta[3])/27 - 96*zeta[2]*zeta[3] + 
       182*zeta[5])/eps^3 + (-846803/1458 - (96061*zeta[2])/54 + 
       (50633*zeta[2]^2)/135 + (13976*zeta[2]^3)/315 + (279512*zeta[3])/81 + 
       (2272*zeta[2]*zeta[3])/9 - 854*zeta[3]^2 + (71882*zeta[5])/45)/eps^2 - 
     (933223*zeta[7])/56 + (2800297/8748 - (2756239*zeta[2])/324 + 
       (2971*zeta[2]^2)/162 + (173389*zeta[2]^3)/945 + (938374*zeta[3])/243 + 
       (162041*zeta[2]*zeta[3])/27 - (10508*zeta[2]^2*zeta[3])/15 - 
       (214747*zeta[3]^2)/27 + (1950199*zeta[5])/135 - 
       (11548*zeta[2]*zeta[5])/5 + 6172*zeta[7])/eps + (20948*zeta[5, 3])/15)
)}

